A Method for Random Packing of Spheres with Application to Bonding Modeling in Powder Bed 3D Printing Process

A Matlab-based computational procedure is proposed to fill a given volume with spheres whose radii are randomly picked from any specified probability distribution supported by \verb|Matlab|. The general program sequence and examples of filling a unit cube, a parallelepiped, and a concave domain between two hemispherical surfaces, with spheres whose radii are drawn from the Weibull and Gamma distributions, are presented. A sample application to the numerical modeling of bond formation between particles heated by a laser beam in powder bed 3D printing process is considered.

==> Example1A_Method1_Generate_and_Plot.m <==
%% Matlab script for Example 1A: Method 1, using Weibull distribution
% Produces the sphere filling of the domain V and plots of Figure 2 (a, c, e) and figures similar to Fig.3 (a,b) 
% Required files:
% * Method1GenerateSpheres.m -- main sphere filling routine
% * Auxiliary routine files for Method1GenerateSpheres.m :
%    - M1Position2Xmax.m
%    - M1Position2Xmin.m
%    - M1Position2Ymax.m
%    - M1Position2Ymin.m
%    - M1Position2Zmax.m
%    - M1Position2Zmin.m
%    - M1Position3.m
%    - M1Search2D.m
%    - M1Search3D.m

clear all; close all; clc;

%% Sphere Packing parameters: Weibull distribution

% -- use Weibull distribution implemented in Matlab
% with parameters from Steuben, Iliopoulos, Michopoulos (2016)

rng(0); %random seed zero: Matlab default
Weibull_scale = 31.4/2; % scale parameter lambda for the radius in Weibull distribution; in micrometers. The scale parameter for *diameter* is 31.4.
Weibull_shape = 3.55; % shape parameter k in Weibull distribution; dimensionless

ProbabilityDistribution = makedist('Weibull','a',Weibull_scale ,'b', Weibull_shape);

average_radius = mean(ProbabilityDistribution);
FaceGoal = 0.8;  % desired sphere/face area fraction; recommended for Method 1: 0.8
BodyGoal = 0.55; % desired sphere/volume fraction; recommended for Method 1: 0.55

%Unit brick: here unit cube
std_length = 15*average_radius; 
BrickSideLengths = [1;1;1]* std_length;

%numbers of cubes in x, y, z directions to fill the total domain V
BrickNumbers = [2;2;1];

SphereContactParameter = 0.2; %This is the contact parameter, within [0,1]. If particles are within SphereContactParameter*average_radius of each other, they are considered to be in contact
ParentParameter = 0.5; %This is the parent parameter, within [0,1]. If particles are within ParentParameter*average_radius of each other, they are considered to be potential parents

%% Run the sphere generation Method 1 algorithm and save results.

tic;
[FinalNSpheres, UnitBrickNSpheres, Positions, Radii, Contacts, ListXmin, ListYmin, ListZmin, ListXmax, ListYmax, ListZmax] = ...
  Method1GenerateSpheres( ...
    ProbabilityDistribution, ...
    FaceGoal, BodyGoal, ...
    SphereContactParameter, ParentParameter, ...
    BrickSideLengths, BrickNumbers );

sphere_filling_total_time = toc

%Save computations 
save('Example1A_Method1_Results.mat')

%% Now some plots: reproduce Fig. 

[x_sph, y_sph, z_sph] = sphere;

%% Unit Cube Plot
figure(11)
hold on
axis equal
percent = 0;
List = 1:UnitBrickNSpheres; %particles you want to display
light               % create a light
lighting gouraud    % preferred method for lighting curved surfaces
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
    
    if mod(count,1000)==0
        percent = 100*(count/UnitBrickNSpheres); %Keeping track of progress
        disp(['Plotting Unit Cube ',num2str(percent), '% complete'])
    end
    
end
xlim([0, BrickSideLengths(1)]);
ylim([0, BrickSideLengths(1)]);
zlim([0, BrickSideLengths(1)]);
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view(60, 45);
hold off;

% Save figure - uncomment as needed
% savefig('Example1A_Method1_UnitCube.fig');
% print('Example1A_Method1_UnitCube','-dpdf');

%% Unit Cube Middle Third
figure(13)
hold on
axis equal
List = find((Positions(3,1:UnitBrickNSpheres) > (1/3)*BrickSideLengths(1)) & (Positions(3,1:UnitBrickNSpheres) < (2/3)*BrickSideLengths(1))); %Selecting all spheres in middle third of cube
light               % create a light
lighting gouraud    % preferred method for lighting curved surfaces
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
    
    if mod(count,1000)==0
        percent = 100*(count/size(List,2)); %Keeping track of progress
        disp(['Plotting middle third of Unit Cube ',num2str(percent), '% complete'])
    end
end
xlim([0, BrickSideLengths(1)]);
ylim([0, BrickSideLengths(1)]);
zlim([0, BrickSideLengths(1)]);
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view(60, 45);
hold off;

% Save figure - uncomment as needed
% savefig('Example1A_Method1_UnitCube_Middle.fig');
% print('Example1A_Method1_UnitCube_Middle','-dpdf');

%% Plot theoretical vs. actual distribution
FF=figure(14);
hold on
%plot histogram of obtained radii
histogram(Radii,30,'Normalization','pdf');

%plot Weibull PDF 
Weibull_scale = 31.4/2; % scale parameter lambda in Weibull distribution; in micrometers
Weibull_shape = 3.55; % shape parameter k in Weibull distribution; dimensionless
ProbabilityDistribution = makedist('Weibull','a',Weibull_scale ,'b', Weibull_shape);
X = linspace(0,max(Radii)*1.1);
Y = pdf(ProbabilityDistribution,X);
plot(X,Y, 'LineWidth', 3);
set(gca, 'FontSize', 14)
xlabel('Particle radius ($\mu$m)','Interpreter','latex')
ylabel('Probability density','Interpreter','latex')
legend('Actual', 'Weibull', 'Interpreter','latex', 'location', 'northeast')
xlim([0, max(Radii)*1.1]);
hold off

% Save figure - uncomment as needed
% savefig('Example1A_Method1_UnitCube_DistributionCurves.fig');
% print('Example1A_Method1_UnitCube_DistributionCurves','-dpdf');

%% Two Cubes joined to make a 2x1 brick
figure(21)
hold on
axis equal

%1:Number will be the spheres in the first unit cube, N is the total number
%of spheres, all cubes combined.
List = 1:2*UnitBrickNSpheres;% 
light               % create a light
lighting gouraud    % preferred method for lighting curved surfaces
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
    
    if mod(count,1000)==0
        percent = 100*(count/(2*UnitBrickNSpheres)); %Keeping track of progress
        disp(['Plotting 2 Cubes Joined ',num2str(percent), '% complete'])
    end
end
xlim([0, 2*BrickSideLengths(1)])
ylim([0, BrickSideLengths(1)])
zlim([0, BrickSideLengths(1)])
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');

%Overhead View
view(0,90);
hold off;

% Save figure - uncomment as needed
% savefig('Example1A_Method1_Overhead.fig');
% print('Example1A_Method1_TwoCubes_Overhead','-dpdf');


%% Total Build (in this example, it is 2x2 unit cubes)
figure(23)
hold on
axis equal

List = 1:FinalNSpheres;
light               % create a light
lighting gouraud    % preferred method for lighting curved surfaces
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
    
    if mod(count,1000)==0
        percent = 100*(count/FinalNSpheres); %Keeping track of progress
        disp(['Plotting total build ',num2str(percent), '% complete'])
    end
end
xlim([0, 2*BrickSideLengths(1)])
ylim([0, 2*BrickSideLengths(1)])
zlim([0, BrickSideLengths(1)])
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view(60, 30);
hold off;

% Save figure - uncomment as needed
% savefig('Example1A_Method1_TotalBuild.fig');
% print('Example1A_Method1_TotalBuild','-dpdf');


==> Example2_Method2_Generate_and_Plot.m <==
%% Matlab script for Example 2: Method 2, using the Gamma distribution
% Produces the sphere filling of the domain and plots of Figure 5
% Required files:
% * Method2GenerateSpheres.m -- main sphere filling routine
% * Auxiliary routine files for Method1GenerateSpheres.m :
%    - M2Position2Xmin.m
%    - M2Position2Ymin.m
%    - M2Position2Zmin.m
%    - M2Position3.m
%    - M2Search2D.m
%    - M2Search3D.m

clear all; close all; clc;

%% Sphere Packing parameters: Gamma distribution

rng(0); %random seed zero: Matlab default

Gamma_scale = 7; % scale parameter theta in the Gamma distribution; dimensional (micrometers)
Gamma_shape = 2;  % shape (k) k in Gamma distribution; dimensionless

%first parameter a: shape; 2nd parameter b: scale
ProbabilityDistribution = makedist('Gamma','a', Gamma_shape ,'b', Gamma_scale);
average_radius = mean(ProbabilityDistribution) %equal to Gamma_shape*Gamma_scale

FaceGoal = 1.0; 
BodyGoal = 0.9; 

%Unit brick: here unit cube
std_length = 30*average_radius; 
BrickSideLengths = [1;1;1] * std_length;

%numbers of cubes in x, y, z directions
BrickNumbers = [2;2;1];

SphereContactParameter = 0.1; 
ParentParameter = 0.5; 

%% Run the sphere generation Method 2 algorithm and save results

tic

[FinalNSpheres, UnitBrickNSpheres, Positions, Radii, Contacts, ListXmin, ListYmin, ListZmin, ListXmax, ListYmax, ListZmax] = ...
  Method2GenerateSpheres( ...
    ProbabilityDistribution, ...
    FaceGoal, BodyGoal, ...
    SphereContactParameter, ParentParameter, ...
    BrickSideLengths, BrickNumbers );

sphere_filling_total_time = toc

save('Example2_Method2_Gamma_Results.mat')

%% Method 2, plot desired vs. actual distribution: Fig.5c

FF=figure(14);
hold on;

%plot histogram of obtained radii
histogram(Radii,30,'Normalization','pdf');

%plot Weibull PDF 
X = linspace(0,max(Radii));
Y = pdf(ProbabilityDistribution,X);
plot(X,Y, 'LineWidth', 3);
set(gca, 'FontSize', 14)
xlabel('Particle radius','Interpreter','latex')
ylabel('Probability density','Interpreter','latex')
legend('Actual', 'Gamma', 'Interpreter','latex', 'location', 'northeast')
hold off

% savefig('Example2_Method2_Gamma_DistributionCurves.fig');
% print('Example2_Method2_Gamma_DistributionCurves','-dpdf');

%% Example 2, Method 2, Unit Brick Plot - open (Fig. 5a)
max_radius=max(Radii);
minimal_sphere_x=-max_radius;
maximal_sphere_x=max(Positions(1,:))+max_radius;
minimal_sphere_y=-max_radius;
maximal_sphere_y=max(Positions(2,:))+max_radius;
minimal_sphere_z=-max_radius;
maximal_sphere_z=max(Positions(3,:))+max_radius;

figure(11)
hold on
axis equal
[x_sph, y_sph, z_sph] = sphere;
percent = 0;
List = 1:UnitBrickNSpheres; %particles to display
light               % create a light
lighting gouraud    % preferred method for lighting curved surfaces
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
    
    if mod(count,1000)==0
        percent = 100*(count/UnitBrickNSpheres); %Keeping track of progress
        disp(['Plotting Open Unit Brick ',num2str(percent), '% complete'])
    end
    
end
xlim([0, BrickSideLengths(1)]);
ylim([0, BrickSideLengths(2)]);
zlim([0, BrickSideLengths(3)]);
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view(30, 30);
hold off;

% save as needed
% savefig('Example2_Method2_Gamma_UnitBrickOpen.fig');
% print('Example2_Method2_Gamma_UnitBrickOpen','-dpdf');

%% Example 2, Method 2, Unit Brick Plot - closed (Fig. 5b)
figure(12)
hold on
axis equal
[x_sph, y_sph, z_sph] = sphere;
percent = 0;
List = 1:UnitBrickNSpheres; %particles to display
light               % create a light
lighting gouraud    % preferred method for lighting curved surfaces
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
    
    if mod(count,1000)==0
        percent = 100*(count/UnitBrickNSpheres); %Keeping track of progress
        disp(['Plotting Closed Unit Brick ',num2str(percent), '% complete'])
    end
    
end

max_sphere_radius=1.05*max(Radii);
xlim([-max_sphere_radius, BrickSideLengths(1) + max_sphere_radius]);
ylim([-max_sphere_radius, BrickSideLengths(2) + max_sphere_radius]);
zlim([-max_sphere_radius, BrickSideLengths(3) + max_sphere_radius]);
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view(30, 30);
hold off;

% save as needed
% savefig('Example2_Method2_Gamma_UnitBrickClosed.fig');
% print('Example2_Method2_Gamma_UnitBrickClosed','-dpdf');

%% Example 2, Method 2, Total domain - top and bottom faces  (Fig. 5d)

figure(31)
hold on
axis equal
List = ListZmin';
List2 = ListZmax';
light               % create a light
lighting gouraud    % preferred method for lighting curved surfaces
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
end
xlim([minimal_sphere_x, maximal_sphere_x]);
ylim([minimal_sphere_y, maximal_sphere_y]);
zlim([minimal_sphere_z, maximal_sphere_z]);
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');

for count = 1:size(List2,2)
    i = List2(count);
    surf(Radii(i)*x_sph + Positions(1,i), Radii(i)*y_sph + Positions(2,i), Radii(i)*z_sph + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
end
xlim([minimal_sphere_x, maximal_sphere_x]);
ylim([minimal_sphere_y, maximal_sphere_y]);
zlim([minimal_sphere_z, maximal_sphere_z]);
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view([30, 30]);
hold off;

% save as needed
% savefig('Example2_Method2_Gamma_UnitCube_SidesZ.fig');
% print('Example2_Method2_Gamma_UnitCube_SidesZ','-dpdf');



==> Example3A_Cube_Hemisph_Generate_and_Plot.m <==
%% Matlab script for Example 3: a brick (here cube) with partially spherical noundary

clear all; close all; clc;

% -- use Weibull distribution implemented in Matlab
% with parameters from Steuben, Iliopoulos, Michopoulos (2016)

rng(0); %random seed zero: Matlab default

Weibull_scale = 31.4/2; % scale parameter lambda for the radius in Weibull distribution; in micrometers. The scale parameter for *diameter* is 31.4.
Weibull_shape = 3.55; % shape parameter k in Weibull distribution; dimensionless

ProbabilityDistribution = makedist('Weibull','a',Weibull_scale ,'b', Weibull_shape);

average_radius = mean(ProbabilityDistribution);

FaceGoal = 0.4; 
BodyGoal = 0.4; 

% Unit brick: here a unit cube
std_length = 30*average_radius; 
BrickSideLengths = [1;1;1] * std_length;

% Radii of hemispheres defining the romain, located on x_min and x_max faces
% Recommended: (x-length of the domain)/2 or smaller
HemisphereRadii = [0.5; 0.5] * std_length;

SphereContactParameter = 0.1; 

tic;

[NSpheres, Positions, Radii, Contacts] = ...
  Example3GenerateSpheres( ...
    ProbabilityDistribution, ...
    BrickSideLengths, ...
    HemisphereRadii, ...
    FaceGoal, BodyGoal, ...
    SphereContactParameter ...
 );

sphere_filling_total_time = toc

%% Save all data 
save('Example3A_Cube_Hemisph_data.mat')

%% Plot the given Weibull disribution vs. the actual distribution
figure(1)
hold on
X = linspace(0,max(Radii));
Y = wblpdf(X,Weibull_scale,Weibull_shape);
histogram(Radii,30,'Normalization','pdf')
plot(X,Y, 'LineWidth', 3);
set(gca, 'FontSize', 16)
xlabel('Diameter of particle $\mu m$','Interpreter','latex')
ylabel('Frequency of Diameter','Interpreter','latex')
legend('Actual Distribution', 'Desired Dirstibution')
set(gcf,'color','w');

% save figure: uncomment if needed
% print('Radii_Distribution_SphericalBoundary','-dpdf');
% savefig('Radii_Distribution_SphericalBoundary.fig');                                        

%% Particle Placement Plot 
figure(2)
hold on
axis equal
[x, y, z] = sphere;
List = 1:NSpheres; 
light               
lighting gouraud    
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x + Positions(1,i), Radii(i)*y + Positions(2,i), Radii(i)*z + Positions(3,i),'EdgeColor','none','FaceLighting','gouraud')
end
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
set(gcf,'color','w');
view([45, 45])

% save figure: uncomment if needed
% print('ParticlePlacement_SphericalBoundary','-dpdf');
% savefig('ParticlePlacement_SphericalBoundary.fig');


%% First parents plot
x_max = BrickSideLengths(1); y_max = BrickSideLengths(2); z_max = BrickSideLengths(3);
x_min = 0; y_min = 0; z_min = 0;
x_max_input = BrickSideLengths(1); y_max_input = BrickSideLengths(2); z_max_input = BrickSideLengths(3);

figure(3)
hold on
axis equal
[x, y, z] = sphere;
List = 1:8; %These are the first parents

surf(HemisphereRadii(1)*x, HemisphereRadii(1)*y + y_max_input/2, HemisphereRadii(1)*z + z_max_input/2,'FaceAlpha',0.8); %First Spherical Boundary
surf(HemisphereRadii(2)*x + x_max_input, HemisphereRadii(2)*y + y_max_input/2, HemisphereRadii(2)*z + z_max_input/2,'FaceAlpha',0.8); %Second Spherical Boundary
light               
lighting gouraud    
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x + Positions(1,i), Radii(i)*y + Positions(2,i), Radii(i)*z + Positions(3,i),'EdgeColor','none','Facecolor','r')
end
xlim([0 x_max])
ylim([0 y_max])
zlim([0 z_max])
plot3([x_min, x_max],[y_min, y_min],[z_min, z_min],'k')
plot3([x_min, x_max],[y_max, y_max],[z_min, z_min],'k')
plot3([x_min, x_min],[y_min, y_max],[z_min, z_min],'k')
plot3([x_max, x_max],[y_min, y_max],[z_min, z_min],'k')
plot3([x_min,x_min],[y_min,y_min],[z_min,z_max],'k')
plot3([x_max,x_max],[y_min,y_min],[z_min,z_max],'k')
plot3([x_max,x_max],[y_max,y_max],[z_min,z_max],'k')
plot3([x_min,x_min],[y_max,y_max],[z_min,z_max],'k')
plot3([x_min, x_max],[y_min, y_min],[z_max, z_max],'k')
plot3([x_min, x_max],[y_max, y_max],[z_max, z_max],'k')
plot3([x_min, x_min],[y_min, y_max],[z_max, z_max],'k')
plot3([x_max, x_max],[y_min, y_max],[z_max, z_max],'k')
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view([30, 30])

% save figure: uncomment if needed
% print('FirstParents_SphericalBoundary','-dpdf');
% savefig('FirstParents_SphericalBoundary.fig');

%% Plot the sphere filling and the domain boundaries
figure(4)
hold on
axis equal
[x, y, z] = sphere;
List = 1:NSpheres; 
light              
lighting gouraud   
for count = 1:size(List,2)
    i = List(count);
    surf(Radii(i)*x + Positions(1,i), Radii(i)*y + Positions(2,i), Radii(i)*z + Positions(3,i),'EdgeColor','none')
end
surf(HemisphereRadii(1)*x, HemisphereRadii(1)*y + y_max_input/2, HemisphereRadii(1)*z + z_max_input/2,'FaceAlpha',0.5,'Facecolor','r'); %First Spherical Boundary
surf(HemisphereRadii(2)*x + x_max_input, HemisphereRadii(2)*y + y_max_input/2, HemisphereRadii(2)*z + z_max_input/2,'FaceAlpha',0.5,'Facecolor','r'); %Second Spherical Boundary
xlim([0 x_max])
ylim([0 y_max])
zlim([0 z_max])
plot3([x_min, x_max],[y_min, y_min],[z_min, z_min],'k')
plot3([x_min, x_max],[y_max, y_max],[z_min, z_min],'k')
plot3([x_min, x_min],[y_min, y_max],[z_min, z_min],'k')
plot3([x_max, x_max],[y_min, y_max],[z_min, z_min],'k')
plot3([x_min,x_min],[y_min,y_min],[z_min,z_max],'k')
plot3([x_max,x_max],[y_min,y_min],[z_min,z_max],'k')
plot3([x_max,x_max],[y_max,y_max],[z_min,z_max],'k')
plot3([x_min,x_min],[y_max,y_max],[z_min,z_max],'k')
plot3([x_min, x_max],[y_min, y_min],[z_max, z_max],'k')
plot3([x_min, x_max],[y_max, y_max],[z_max, z_max],'k')
plot3([x_min, x_min],[y_min, y_max],[z_max, z_max],'k')
plot3([x_max, x_max],[y_min, y_max],[z_max, z_max],'k')
xlabel('$x, {\rm \mu m}$', 'Interpreter', 'latex');
ylabel('$y, {\rm \mu m}$', 'Interpreter', 'latex'); 
zlabel('$z, {\rm \mu m}$', 'Interpreter', 'latex');
view([30, 30])

% save figure: uncomment if needed
% print('ParticlesAndSphericalBoundaries_SphericalBoundary','-dpdf');
% savefig('ParticlesAndSphericalBoundaries_SphericalBoundary.fig');
